Neural Network Approximators for Marginal MAP in Probabilistic Circuits

Probabilistic circuits (PCs) such as sum-product networks efficiently represent large multi-variate probability distributions. They are preferred in practice over other probabilistic representations such as Bayesian and Markov networks because PCs can solve marginal inference (MAR) tasks in time that scales linearly in the size of the network. Unfortunately, the maximum-a-posteriori (MAP) and marginal MAP (MMAP) tasks remain NP-hard in these models. Inspired by the recent work on using neural networks for generating near-optimal solutions to optimization problems such as integer linear programming, we propose an approach that uses neural networks to approximate (M)MAP inference in PCs. The key idea in our approach is to approximate the cost of an assignment to the query variables using a continuous multilinear function, and then use the latter as a loss function. The two main benefits of our new method are that it is self-supervised and after the neural network is learned, it requires only linear time to output a solution. We evaluate our new approach on several benchmark datasets and show that it outperforms three competing linear time approximations, max-product inference, max-marginal inference and sequential estimation, which are used in practice to solve MMAP tasks in PCs.

==> figures/net.py <==
x1=1
nx1=1
x2=1
nx2=1
x3=0.99
nx3=0.01
x4=0.05
nx4=0.95

s51=0.3*x3+0.7*nx3
s52=0.9*x4+0.1*nx4
s53=0.2*x3+0.8*nx3
s54=0.4*x4+0.6*nx4

p41=s51*s52*nx2
p42=s52*s53*x2
p43=s53*s54*nx2

s31=0.6*p41+0.4*p42
s32=0.2*p42+0.8*p43

p21=s31*x1
p22=s32*nx1

s1=0.3*p21+0.7*p22

print(s1)
print(p21,p22)
print(s31,s32)
print(p41,p42,p43)
print(s51,s52,s53,s54)




